Chiral Transition via Strong Coupling Expansion

We investigate the chiral transition of $U(3)$ lattice gauge theory based on the strong coupling expansion. A generalized vertex model with vertices and weights derived from the tensor network approach of the dual representation of lattice QCD with staggered fermions is used and the configurations are sampled by the Metropolis algorithm. We study the chiral transition in the chiral limit and focus on the dependence of the second-order chiral transition temperature $aT_c$ for different values of the lattice gauge coupling $\beta$. We compare different orders of truncations of the strong coupling expansion: $Ord(\beta^0)$, $Ord(\beta^1)$, and $Ord(\beta^2)$. We comment on the prospects of extending to $SU(3)$ at finite density.

==> anc/Fig4a,c_Obeta1_T=1.0_.txt <==
aT      beta   SpecHeat(mean)  SpecHeat(err)  NP(mean)        NP(err)        NPB(mean)      NPB(err)
1.0	0.0	0.474427843	0.00547884283	0.0	        0.0	        0.0	        0.0
1.0	0.1	0.481764934	0.00509032539	0.001811	0.000137061523	0.0016945	0.000188887018
1.0	0.2	0.4710095	0.00477055133	0.00315375	0.000113947021	0.0032675	0.000206512711
1.0	0.3	0.473743192	0.00474879411	0.00444375	0.000175525501	0.00498275	0.000225712898
1.0	0.4	0.470869645	0.00415929553	0.00621425	0.000327975281	0.00659125	0.00028925533
1.0	0.5	0.475012133	0.00326170079	0.0079005	0.000358312364	0.00749775	0.000321419475
1.0	0.6	0.467391194	0.00544771042	0.00929975	0.000349930241	0.00941525	0.000216934274
1.0	0.7	0.470518464	0.0055145738	0.011104	0.000279413125	0.0112945	0.000222417213
1.0	0.8	0.470199874	0.00295948183	0.012997	0.000320102371	0.01249275	0.000411347624
1.0	0.9	0.472972721	0.00312111609	0.0135045	0.000434257316	0.01389025	0.000266991846
1.0	1.0	0.472053418	0.00501546163	0.0155975	0.000474421578	0.0145255	0.000328945242
1.0	1.1	0.463514445	0.0037143504	0.016169	0.000454788137	0.0170675	0.000443479143
1.0	1.2	0.471097034	0.00400234733	0.018152	0.000428611259	0.0179615	0.000355929573
1.0	1.3	0.466338991	0.00515282297	0.01819375	0.000586869431	0.0197605	0.000291005393
1.0	1.4	0.46896943	0.00570370931	0.01993775	0.000303485871	0.02047675	0.000501310927
1.0	1.5	0.463465139	0.00271288965	0.022629	0.000532309982	0.021102	0.000493138588
1.0	1.6	0.46341309	0.00512838336	0.02251025	0.000714545451	0.02200975	0.000530437248
1.0	1.7	0.457115994	0.00275690834	0.02283575	0.000498262126	0.02251975	0.000469249763
1.0	1.8	0.464529352	0.00440802965	0.025019	0.000428692165	0.02523025	0.000363470435
1.0	1.9	0.466620428	0.00396035359	0.02591075	0.000400513568	0.024963	0.000367301874
1.0	2.0	0.457607376	0.00381040467	0.02679375	0.000449896323	0.02606025	0.000551658919
1.0	2.1	0.464543955	0.0035863952	0.028148	0.000602081782	0.0278345	0.000395621838
1.0	2.2	0.465393578	0.00420485769	0.02866025	0.000495418797	0.0293855	0.000569253263
1.0	2.3	0.45569361	0.00465920444	0.02981075	0.000400185382	0.02975825	0.000670089551
1.0	2.4	0.464039453	0.00316924978	0.03009875	0.000682287029	0.0308605	0.000466488478
1.0	2.5	0.457061456	0.0053473534	0.032358	0.000280917099	0.03184225	0.000542989852
1.0	2.6	0.464604778	0.00372502615	0.03316575	0.000435705534	0.0332245	0.000752294066
1.0	2.7	0.453533075	0.00244668923	0.0340565	0.000453671626	0.0333075	0.000809562982
1.0	2.8	0.451195732	0.00391245672	0.03463675	0.000458910856	0.035155	0.000394246292
1.0	2.9	0.456090064	0.00306222038	0.03515075	0.000536351622	0.03541475	0.000482412262
1.0	3.0	0.454749689	0.00326204611	0.036609	0.000405182778	0.03626375	0.000444195473


==> anc/Fig4a,c_Obeta1_T=2.0_.txt <==
aT      beta   SpecHeat(mean)  SpecHeat(err)  NP(mean)        NP(err)        NPB(mean)      NPB(err)
2.0	0.0	0.155771588	0.00368716806	0.0	        0.0	        0.0	        0.0
2.0	0.1	0.1613982	0.00308894658	0.00105825	0.000105456712	0.00096475	0.000108093613
2.0	0.2	0.160901221	0.00420183257	0.00205375	0.000262027153	0.00212025	0.00024184001
2.0	0.3	0.166870521	0.00314657281	0.00253175	0.000151701026	0.00292075	0.000281034312
2.0	0.4	0.158293476	0.00330157818	0.00415575	0.000236901307	0.00396525	0.00019508134
2.0	0.5	0.157234995	0.0025465705	0.00454525	0.000243043335	0.00438825	0.000200208242
2.0	0.6	0.156801153	0.00290857906	0.00514925	0.000285330717	0.0052835	0.000180201739
2.0	0.7	0.163457238	0.00498027799	0.00678075	0.000136572147	0.00610725	0.000229960579
2.0	0.8	0.172538546	0.00252778579	0.007502	0.000276928039	0.007675	0.000239949358
2.0	0.9	0.165638089	0.0032118711	0.008357	0.000389378386	0.0080775	0.00038257207
2.0	1.0	0.163658632	0.00408647857	0.0093905	0.000426131794	0.00928825	0.000461836168
2.0	1.1	0.174344581	0.00246427389	0.01028925	0.000504845693	0.01015525	0.000354324563
2.0	1.2	0.17069455	0.00260130126	0.011724	0.000385075967	0.011603	0.000469656169
2.0	1.3	0.170650494	0.00387478923	0.011708	0.000404596987	0.011555	0.000451560719
2.0	1.4	0.18019893	0.00480438439	0.01275975	0.00044628271	0.01212325	0.000479964416
2.0	1.5	0.17474686	0.00266375545	0.01334475	0.000205987948	0.0132605	0.000395357047
2.0	1.6	0.17432988	0.00244413511	0.013861	0.000383083832	0.01428375	0.000433586665
2.0	1.7	0.169203267	0.00391581574	0.013888	0.000361604411	0.0146195	0.000429106598
2.0	1.8	0.177757659	0.0023774012	0.01602175	0.000407697302	0.015181	0.000403534247
2.0	1.9	0.172107549	0.00189079884	0.01588625	0.000431470073	0.015945	0.000458590837
2.0	2.0	0.175362424	0.00278177356	0.01631075	0.000364092107	0.01645825	0.00064133022
2.0	2.1	0.174282491	0.00289453762	0.017625	0.000461079651	0.0175945	0.000382040356
2.0	2.2	0.179801009	0.00249670727	0.018598	0.00048038292	0.019444	0.000318738006
2.0	2.3	0.173530488	0.0040934662	0.0194485	0.000583779972	0.01908825	0.000551738421
2.0	2.4	0.180666956	0.0045362084	0.020319	0.000545034938	0.019988	0.000482902078
2.0	2.5	0.176762664	0.00219965746	0.0203455	0.000390132777	0.020528	0.000736629882
2.0	2.6	0.178317056	0.00247378665	0.02189125	0.000312145855	0.0217205	0.000255436119
2.0	2.7	0.174048443	0.00142565403	0.02176175	0.000303376611	0.0214015	0.000446936051
2.0	2.8	0.179669308	0.00365397843	0.02153925	0.000469281965	0.023246	0.000816063825
2.0	2.9	0.180121348	0.00251923097	0.02290475	0.0007061804	0.02378825	0.000556324252
2.0	3.0	0.176261374	0.00295943397	0.0248965	0.000420319687	0.0240215	0.000502082911


==> anc/Fig4a,c_Obeta2_T=1.0_.txt <==
aT      beta   SpecHeat(mean)  SpecHeat(err)  NP(mean)        NP(err)        NPB(mean)      NPB(err)
1.0	0.0	0.484432883	0.00630168109	0.0	        0.0	        0.0	        0.0
1.0	0.1	0.475070345	0.0102870993	0.00200125	0.000255565889	0.00225525	0.000347870995
1.0	0.2	0.472709569	0.00601696004	0.00437425	0.000176744892	0.00417275	0.000214851515
1.0	0.3	0.469811147	0.00905857742	0.00830975	0.000515641113	0.00818	0.000482477691
1.0	0.4	0.479757622	0.010040192	0.01135375	0.000298794627	0.0116445	0.000317552227
1.0	0.5	0.470017535	0.00521796011	0.0149155	0.000756150503	0.0165715	0.000595713648
1.0	0.6	0.47599858	0.00780721728	0.01952375	0.000613545055	0.01819	0.000675752667
1.0	0.7	0.477775952	0.00645073327	0.02426	0.00049281758	0.0258455	0.000532833855
1.0	0.8	0.466365275	0.00640840298	0.02823925	0.000823765158	0.0287305	0.000824543123
1.0	0.9	0.470381573	0.00500939556	0.0337005	0.000837334959	0.0351515	0.000977135141
1.0	1.0	0.472972086	0.00372931128	0.0400005	0.000787433666	0.04106075	0.000967426932
1.0	1.1	0.477663035	0.00639703424	0.04513275	0.00097172666	0.045119	0.000978279328
1.0	1.2	0.465571511	0.00541182978	0.051836	0.00117735079	0.0506905	0.00105166309
1.0	1.3	0.475936641	0.00660389431	0.056441	0.000785734989	0.0563235	0.00130884354
1.0	1.4	0.469966186	0.00550909167	0.062019	0.000962898489	0.06126375	0.00118284551
1.0	1.5	0.473351291	0.0027456181	0.06571425	0.000832079394	0.06839325	0.000872109914
1.0	1.6	0.477419088	0.00613014922	0.070612	0.000922607627	0.07348075	0.000820850935
1.0	1.7	0.464534502	0.00635491994	0.0766685	0.00114378078	0.076135	0.000830703266
1.0	1.8	0.471619829	0.00713869894	0.08243275	0.00098123862	0.08146	0.000801644144
1.0	1.9	0.468075353	0.00567592595	0.08584425	0.00110202031	0.085442	0.00108369172
1.0	2.0	0.463590193	0.00413537743	0.0914115	0.001275474	0.09249675	0.000802217504
1.0	2.1	0.473854187	0.00352648669	0.0964655	0.00100527579	0.09672025	0.000802349627
1.0	2.2	0.46684453	0.00525151522	0.101795	0.00087137798	0.10178325	0.00103397413
1.0	2.3	0.46100533	0.00413347687	0.1069655	0.00103112161	0.10596125	0.000797090565
1.0	2.4	0.467217376	0.00718734042	0.112	0.000386796494	0.1118625	0.000952439631
1.0	2.5	0.468123948	0.00546879369	0.114745	0.000802818992	0.117215	0.000751799415
1.0	2.6	0.470231374	0.00295454777	0.1193895	0.000850314305	0.11906425	0.000958181441
1.0	2.7	0.463684073	0.00371528705	0.1242985	0.000838865736	0.1233495	0.000916825729
1.0	2.8	0.466999408	0.00594693141	0.1272	0.00103861887	0.12754525	0.000550922642
1.0	2.9	0.459866594	0.00498478179	0.12910925	0.000952378751	0.129262	0.000811939191
1.0	3.0	0.459963032	0.00346925981	0.13510525	0.000786357059	0.13304675	0.00105228944


==> anc/Fig4a,c_Obeta2_T=2.0_.txt <==
aT      beta   SpecHeat(mean)  SpecHeat(err)  NP(mean)        NP(err)        NPB(mean)      NPB(err)
2.0	0.0	0.164103603	0.00777745163	0.0	        0.0	        0.0	        0.0
2.0	0.1	0.162364098	0.00402857805	0.00113275	0.000153290959	0.0012365	0.000177237364
2.0	0.2	0.15870747	0.00383525749	0.00357475	0.000390474151	0.0031635	0.000248771761
2.0	0.3	0.163788204	0.00593072156	0.0059625	0.000496466263	0.005666	0.000426943628
2.0	0.4	0.160434838	0.00543944817	0.008025	0.000408781047	0.007912	0.000453652431
2.0	0.5	0.153717895	0.00568973203	0.01081725	0.000601268272	0.011253	0.000646876126
2.0	0.6	0.170104955	0.00482366931	0.0157285	0.000453456815	0.01562275	0.000587864125
2.0	0.7	0.177677673	0.00653063626	0.0194185	0.00078301937	0.018935	0.000928973224
2.0	0.8	0.171542235	0.00463369377	0.02421775	0.000606583608	0.023846	0.000636641492
2.0	0.9	0.165506845	0.00350355691	0.02823425	0.00059082664	0.027936	0.000706727906
2.0	1.0	0.170151822	0.00733155293	0.03320375	0.000893643933	0.0338505	0.000529586553
2.0	1.1	0.176823905	0.00499613735	0.03980825	0.000524013763	0.0400895	0.000986208072
2.0	1.2	0.176435112	0.00473014931	0.045464	0.00115963693	0.044917	0.00139095445
2.0	1.3	0.168083211	0.00432619773	0.04818175	0.00063244302	0.048911	0.000801602492
2.0	1.4	0.174054766	0.00519583269	0.05583875	0.00108804643	0.0555025	0.00116634793
2.0	1.5	0.166015052	0.00346111876	0.06106225	0.000777508525	0.06061725	0.00105387291
2.0	1.6	0.175015469	0.00561413662	0.06526475	0.000588764532	0.06480325	0.000803179277
2.0	1.7	0.180161505	0.00458503007	0.071651	0.000923469996	0.0727365	0.00091525423
2.0	1.8	0.1809992	0.0034594088	0.0768915	0.00141066406	0.077761	0.00141215961
2.0	1.9	0.182569276	0.00466176593	0.08110725	0.00112771022	0.08176925	0.000982779367
2.0	2.0	0.181530679	0.00192795233	0.08703	0.00075907537	0.08678875	0.000647983866
2.0	2.1	0.179883457	0.00329975978	0.09091325	0.00134827776	0.08995875	0.0012805497
2.0	2.2	0.179716654	0.00529484005	0.096473	0.00127713926	0.097118	0.00109293786
2.0	2.3	0.175789766	0.00229819028	0.100599	0.000783650929	0.10161725	0.000801477407
2.0	2.4	0.177637914	0.00494381482	0.10409475	0.000816856054	0.10567	0.000706662146
2.0	2.5	0.179585711	0.00290536126	0.110627	0.000757310647	0.10967925	0.00064486724
2.0	2.6	0.176888669	0.00356806463	0.11528225	0.000534069472	0.11234025	0.000607843461
2.0	2.7	0.182232626	0.00216987894	0.1178845	0.000823092897	0.11874925	0.000892334178
2.0	2.8	0.182958881	0.00431743913	0.1227625	0.000795293971	0.122041	0.000861770883
2.0	2.9	0.179618179	0.00289473866	0.1264675	0.000663623366	0.12524175	0.0010449374
2.0	3.0	0.183476179	0.00303115437	0.1300745	0.000677498954	0.13099925	0.000859016722


==> anc/Fig4a,c_SC.txt <==
T       beta    SpecHeat(mean) SpecHeat(err)
1.0	0.0	0.482025452	0.00488899058
2.0	0.0	0.153851109	0.00345785644


==> anc/Fig4b_OBeta1_beta=1.0_.txt <==
T       beta    SpecHeat(mean) SpecHeat(err)
0.1	1.0	0.109243588	0.0021087518
0.2	1.0	0.353036028	0.002694281
0.3	1.0	0.571064377	0.00558362931
0.4	1.0	0.704526121	0.00268049833
0.5	1.0	0.736899736	0.00350437733
0.6	1.0	0.721585751	0.00388736975
0.7	1.0	0.658282102	0.00570651072
0.8	1.0	0.599869712	0.00442266493
0.9	1.0	0.533935352	0.00434677106
1.0	1.0	0.472550488	0.00317712366
1.1	1.0	0.419101695	0.00401562644
1.2	1.0	0.367570861	0.0049723988
1.3	1.0	0.332094036	0.00473960355
1.4	1.0	0.292056201	0.00269707739
1.5	1.0	0.269830852	0.00389327859
1.6	1.0	0.247702045	0.00199051815
1.7	1.0	0.223142878	0.00308822753
1.8	1.0	0.197584318	0.00332077401
1.9	1.0	0.183822719	0.00355898519
2.0	1.0	0.164253951	0.00333361533


==> anc/Fig4b_OBeta1_beta=2.0_.txt <==
T       beta    SpecHeat(mean) SpecHeat(err)
0.1	2.0	0.124354457	0.00230109022
0.2	2.0	0.352798613	0.00342206137
0.3	2.0	0.558148575	0.003119056
0.4	2.0	0.676259525	0.00437191566
0.5	2.0	0.713707696	0.00270045131
0.6	2.0	0.69371221	0.00303941786
0.7	2.0	0.641775529	0.00390016458
0.8	2.0	0.575018835	0.00306019274
0.9	2.0	0.515196236	0.0037085019
1.0	2.0	0.462559144	0.00351284991
1.1	2.0	0.405651774	0.00345349541
1.2	2.0	0.368611987	0.00405166299
1.3	2.0	0.33100369	0.00368028524
1.4	2.0	0.296116081	0.00287203615
1.5	2.0	0.274696949	0.00297246411
1.6	2.0	0.247170245	0.00460129934
1.7	2.0	0.224795195	0.00367002383
1.8	2.0	0.208265772	0.00400209512
1.9	2.0	0.185706268	0.0029895896
2.0	2.0	0.172854112	0.00261352119


==> anc/Fig4b_OBeta2_beta=1.0_.txt <==
T       beta    SpecHeat(mean) SpecHeat(err)
0.1	1.0	0.112790418	0.00175873563
0.2	1.0	0.36308908	0.00658977508
0.3	1.0	0.560920772	0.00639063416
0.4	1.0	0.701788553	0.00629739059
0.5	1.0	0.723011732	0.00658424463
0.6	1.0	0.714944489	0.0066705434
0.7	1.0	0.654370665	0.00973533591
0.8	1.0	0.58691646	0.00663598764
0.9	1.0	0.545235676	0.00956502377
1.0	1.0	0.467824475	0.00584097478
1.1	1.0	0.416087472	0.00616469499
1.2	1.0	0.374298122	0.00596948462
1.3	1.0	0.326746549	0.00563225415
1.4	1.0	0.291693031	0.0051528319
1.5	1.0	0.273876964	0.00449927093
1.6	1.0	0.243098604	0.00672723224
1.7	1.0	0.209161218	0.00553183528
1.8	1.0	0.196693128	0.00328154534
1.9	1.0	0.18387179	0.00376521802
2.0	1.0	0.171147939	0.00390733632


==> anc/Fig4b_OBeta2_beta=2.0_.txt <==
T       beta    SpecHeat(mean) SpecHeat(err)
0.1	2.0	0.116324771	0.00329430241
0.2	2.0	0.358404479	0.0025798159
0.3	2.0	0.55998158	0.00404800969
0.4	2.0	0.68211245	0.00323710059
0.5	2.0	0.708552647	0.00960781543
0.6	2.0	0.690365144	0.00503962303
0.7	2.0	0.644921289	0.00488961248
0.8	2.0	0.588989361	0.00626308039
0.9	2.0	0.518033063	0.00401958909
1.0	2.0	0.468387592	0.00484072345
1.1	2.0	0.417807658	0.00608128575
1.2	2.0	0.371477359	0.0029111614
1.3	2.0	0.333801947	0.00466020309
1.4	2.0	0.299379917	0.00497703435
1.5	2.0	0.276073705	0.00502781258
1.6	2.0	0.239679896	0.0042365579
1.7	2.0	0.232023729	0.00286737171
1.8	2.0	0.206457353	0.00580341979
1.9	2.0	0.192693944	0.0034783681
2.0	2.0	0.1709495	0.00355735529


==> anc/Fig4b_SC.txt <==
T       SpecHeat(mean) SpecHeat(err)
0.1	0.105808566	0.00165436492
0.2	0.348518796	0.00296490999
0.3	0.596052435	0.00515853343
0.4	0.737735874	0.00553967437
0.5	0.783569458	0.00418998125
0.6	0.752796502	0.00606004446
0.7	0.692428268	0.00569559136
0.8	0.614345638	0.00482965189
0.9	0.538840828	0.00459639155
1.0	0.482727197	0.0027289429
1.1	0.419015117	0.00266363392
1.2	0.375725516	0.00400125819
1.3	0.327130935	0.00349527941
1.4	0.288750635	0.00259562961
1.5	0.260149219	0.00399429216
1.6	0.227237264	0.00213991011
1.7	0.216054818	0.00388591636
1.8	0.191771758	0.00266850301
1.9	0.173847883	0.00309338486
2.0	0.158746384	0.00352873233


==> anc/Fig5a_beta=0.1.txt <==
T       beta    Sign(mean)     Sign(err)
1.5	0.1	26.212521703	0.050228299804015344
1.55	0.1	26.314895834000005	0.05153618432920506
1.6	0.1	26.366810301	0.05005681937254416
1.65	0.1	26.583111978	0.04545846719830899
1.7	0.1	26.661796875	0.047024677902490465
1.75	0.1	26.803331495	0.0510764083707619
1.76	0.1	26.848302952	0.04696258794807698
1.77	0.1	26.861623266	0.049380408066947566
1.78	0.1	26.873632814000004	0.045436904838733534
1.79	0.1	27.014409722	0.043703110210372965
1.8	0.1	26.960455730000003	0.04302993831987214
1.81	0.1	26.951944447000006	0.04649745714461455
1.82	0.1	27.026171871	0.04651116750028214
1.83	0.1	26.973363717	0.046946382657871204
1.84	0.1	27.011015621000006	0.045064425237694834
1.85	0.1	27.12377707	0.047281145588582735
1.9	0.1	27.215948350999998	0.04873155082024582
1.95	0.1	27.340606106000003	0.04506400590647279
2.0	0.1	27.371929562000005	0.04400755052551937


==> anc/Fig5a_beta=0.2.txt <==
T       beta    Sign(mean)     Sign(err)
1.5	0.2	20.063117518000002	0.08249547544499977
1.55	0.2	20.289887155000002	0.08320346786546051
1.6	0.2	20.611848959999996	0.08154059314281906
1.65	0.2	21.003615452000002	0.08447783450755615
1.7	0.2	21.340308161000003	0.08474183495475629
1.75	0.2	21.975429689000002	0.07687644962898685
1.76	0.2	21.819045139000004	0.07349137522633208
1.77	0.2	21.972426214000002	0.07162278737577434
1.78	0.2	22.095520832000005	0.07005642667106189
1.79	0.2	21.959205727999993	0.07730821862698052
1.8	0.2	22.145629338999996	0.07957409850784844
1.81	0.2	22.41263455	0.07432897166725572
1.82	0.2	22.420572913999997	0.07432426717143002
1.83	0.2	22.428003473	0.0778560809591994
1.84	0.2	22.553398439000002	0.07225135336919467
1.85	0.2	22.467909006	0.08162869158091327
1.9	0.2	22.824891492999996	0.0776646829614625
1.95	0.2	23.343132091	0.07673898733941227
2.0	0.2	inf	inf


==> anc/Fig5a_beta=0.5.txt <==
T       beta    Sign(mean)     Sign(err)
1.5	0.5	5.880755209000001	0.07115089968397639
1.55	0.5	6.4242326180000004	0.07755681659897315
1.6	0.5	6.855870958000001	0.07634732659126355
1.65	0.5	7.454765626	0.07189548270420505
1.7	0.5	7.998052739	0.08102331691905461
1.75	0.5	8.593624802999999	0.08023947736630056
1.76	0.5	8.736822918000001	0.08282462549526191
1.77	0.5	9.059900172999999	0.08209815019689572
1.78	0.5	9.049882811999998	0.08874591773678336
1.79	0.5	9.173294271000001	0.0817803237921665
1.8	0.5	9.358980033999998	0.08566982487731256
1.81	0.5	9.439700524	0.08156338924793015
1.82	0.5	9.745442708999999	0.08524345653690522
1.83	0.5	9.858181423000001	0.08738588248401315
1.84	0.5	10.09621329	0.08455430766503853
1.85	0.5	10.127083332	0.08912135638891218
1.9	0.5	11.065885420999996	0.08517926021108173
1.95	0.5	11.597465278999998	0.09415114056378741
2.0	0.5	12.178212348999999	0.0935588329739821


==> anc/Fig5a_beta=1.0.txt <==
T       beta    Sign(mean)     Sign(err)
1.5	1.0	1.0216579861000001	0.03566972927752026
1.55	1.0	1.2269487846000005	0.03920626020385431
1.6	1.0	1.4711571115000002	0.038817283603546776
1.65	1.0	1.7786371530000002	0.04474168037828911
1.7	1.0	2.006783854	0.0456395560731346
1.75	1.0	2.3630857923999997	0.05123573225766676
1.76	1.0	2.4874565976	0.051413500013429723
1.77	1.0	2.4996310770000005	0.05616280816944373
1.78	1.0	2.6889366318000003	0.05307029534696924
1.79	1.0	2.7922916658	0.05278197542529668
1.8	1.0	2.9915798630999997	0.04918645118931809
1.81	1.0	3.0482942713999996	0.05449832693414942
1.82	1.0	3.091775173200001	0.06027322344740957
1.83	1.0	3.1890842013000005	0.05390262845715971
1.84	1.0	3.3689453129999998	0.057812271196471525
1.85	1.0	3.4651620330000004	0.06170847931036833
1.9	1.0	4.05049479	0.06381603601914206
1.95	1.0	4.598836806000001	0.06429927968241918
2.0	1.0	5.093767358000001	0.06611252270314977


==> anc/Fig5b_OBeta1_beta=0.1_.txt <==
T       beta    SpecHeat(mean)         SpecHeat(err)
1.5	0.1	0.0011285809667545832	3.5939046029042945e-06
1.55	0.1	0.0011421512445052258	4.366541742017866e-06
1.6	0.1	0.0011613560297613233	5.341779611312235e-06
1.65	0.1	0.001191253252254893	5.983361483707085e-06
1.7	0.1	0.001213254571651851	7.465634190310034e-06
1.75	0.1	0.001256528908534402	1.1558245970986761e-05
1.76	0.1	0.0012635921344143792	1.1752368655029813e-05
1.77	0.1	0.001260908796848035	1.1112416339662678e-05
1.78	0.1	0.0012636259301227572	1.2062686869915645e-05
1.79	0.1	0.0012703204933085866	1.2581023704335123e-05
1.8	0.1	0.0012513691690273845	1.089028546263834e-05
1.81	0.1	0.0012632961505649445	1.3029978668907531e-05
1.82	0.1	0.0012773116603171505	1.2510302898604912e-05
1.83	0.1	0.0012734409540555503	1.22845593908747e-05
1.84	0.1	0.0012403303708768848	1.2445812764136543e-05
1.85	0.1	0.0012247969216241737	1.2478867198342676e-05
1.9	0.1	0.001050931353586663	1.0666377211060943e-05
1.95	0.1	0.0008237584484712317	8.703226902998531e-06
2.0	0.1	0.0006812966392172186	9.405250663431071e-06


==> anc/Fig5b_OBeta1_beta=0.2_.txt <==
T       beta    SpecHeat(mean)         SpecHeat(err)
1.5	0.2	0.0011260908850249099	3.4182959177589532e-06
1.55	0.2	0.001137043530656768	4.542614904687425e-06
1.6	0.2	0.001156622768714793	5.013999560551887e-06
1.65	0.2	0.0011869979277783207	6.471296861459351e-06
1.7	0.2	0.001214206276904041	7.790788938855297e-06
1.75	0.2	0.0012705904959135165	1.0775087736928822e-05
1.76	0.2	0.0012637391123701603	9.985410825123488e-06
1.77	0.2	0.0012505710790921816	1.1880910166583485e-05
1.78	0.2	0.0012752721852105108	1.2455022849661294e-05
1.79	0.2	0.001285339569860962	1.2433078676178795e-05
1.8	0.2	0.0012762398183061444	1.238267829100975e-05
1.81	0.2	0.0012559804705154502	1.191042110963324e-05
1.82	0.2	0.0012780318162873242	1.1513727703976921e-05
1.83	0.2	0.001245982112598092	1.1517586266175663e-05
1.84	0.2	0.001252418038487838	1.1890447077995835e-05
1.85	0.2	0.0011986509459151447	1.2013851828404107e-05
1.9	0.2	0.000996694300901957	9.036944810140743e-06
1.95	0.2	0.0007980762888541565	9.895545808261253e-06
2.0	0.2	0.0006474312505291264	7.456929268226912e-06


==> anc/Fig5b_OBeta1_beta=0.5_.txt <==
T       beta    SpecHeat(mean)         SpecHeat(err)
1.5	0.5	0.0011215869011103512	3.5677138876520737e-06
1.55	0.5	0.0011407741073231092	4.478316352778958e-06
1.6	0.5	0.0011562199361792192	5.07723375481811e-06
1.65	0.5	0.0011872362899286901	6.851143906605785e-06
1.7	0.5	0.0012320532109016311	9.26253350795493e-06
1.75	0.5	0.0012431722881052392	9.417654673418285e-06
1.76	0.5	0.0012666347793950051	1.177943111106702e-05
1.77	0.5	0.0012729042890169647	1.2188393202778389e-05
1.78	0.5	0.001278254755299404	1.138294370347839e-05
1.79	0.5	0.001256410700074892	1.277420972306626e-05
1.8	0.5	0.0012619312031519655	1.1040195733997498e-05
1.81	0.5	0.0012444310061541471	1.1449977447529433e-05
1.82	0.5	0.0012117539454918431	1.0695841232862863e-05
1.83	0.5	0.001208462192374068	1.1759660377620045e-05
1.84	0.5	0.001182369642147765	1.0814697419445445e-05
1.85	0.5	0.001148656369704666	1.120348801012741e-05
1.9	0.5	0.0009478017051219435	1.0470455611668996e-05
1.95	0.5	0.0007608131922438216	9.426145417036401e-06
2.0	0.5	0.0006074778185991989	6.081564665564251e-06


==> anc/Fig5b_OBeta1_beta=1.0_.txt <==
T       beta    SpecHeat(mean)         SpecHeat(err)
1.5	1.0	0.0011155386363192342	3.7774043493514234e-06
1.55	1.0	0.001135406296766631	4.5770739136552625e-06
1.6	1.0	0.0011661624388655534	5.4758250000629805e-06
1.65	1.0	0.0012041782364625054	6.8578628067824035e-06
1.7	1.0	0.001219994313763798	9.369154140449343e-06
1.75	1.0	0.0012534776002083945	1.1720787189144706e-05
1.76	1.0	0.001248401029272899	1.0915683797813423e-05
1.77	1.0	0.0012491865852626092	1.157342344640837e-05
1.78	1.0	0.0012288430773989773	1.050483326053109e-05
1.79	1.0	0.0012289799908827457	1.1118341320237401e-05
1.8	1.0	0.0012339157562436909	1.0767136995268025e-05
1.81	1.0	0.0011947831360098987	9.774909218914472e-06
1.82	1.0	0.0011617703064048712	9.84897166112157e-06
1.83	1.0	0.0011432162489010452	9.69847663332369e-06
1.84	1.0	0.0010741306385334244	9.931644551663001e-06
1.85	1.0	0.001048028351600404	1.0969550772401016e-05
1.9	1.0	0.0008382511782748854	1.0698701297005246e-05
1.95	1.0	0.0006847826334538116	7.6233914864847895e-06
2.0	1.0	0.0005642907137507733	4.757143474610789e-06


==> anc/Fig5b_OBeta2_beta=0.1_.txt <==
T       beta    SpecHeat(mean)         SpecHeat(err)
1.5	0.1	0.0011123743504702194	7.2005932662302905e-06
1.55	0.1	0.0011369743514106582	9.2388348121014e-06
1.6	0.1	0.001130691510031348	9.383813607935716e-06
1.65	0.1	0.0011792746739811913	1.1375989420078158e-05
1.7	0.1	0.001190975084012539	1.6560970030427332e-05
1.75	0.1	0.0012194922184952976	1.6344983432853505e-05
1.76	0.1	0.0012566645087774295	2.052558012574128e-05
1.77	0.1	0.0012547422921630092	2.038004663998971e-05
1.78	0.1	0.0012671215122257054	2.0084103120660085e-05
1.79	0.1	0.0012558993307210033	2.0366838135378796e-05
1.8	0.1	0.0012502189852664576	2.078003182572222e-05
1.81	0.1	0.0012628765360501568	2.3238389690941825e-05
1.82	0.1	0.0012390502570532916	2.088026074582754e-05
1.83	0.1	0.0011871573805642634	1.798934657201232e-05
1.84	0.1	0.001163039463322884	1.941703447970887e-05
1.85	0.1	0.0011703188667711599	2.0057570092570053e-05
1.9	0.1	0.0009930521678369905	1.786535242470215e-05
1.95	0.1	0.0007953559962695924	1.4682946974333221e-05
2.0	0.1	0.000627876824796238	1.3070132266988434e-05


==> anc/Fig5b_OBeta2_beta=0.2_.txt <==
T       beta    SpecHeat(mean)         SpecHeat(err)
1.5	0.2	0.0010833053435736677	6.961285936489123e-06
1.55	0.2	0.0011127054551724137	8.739029563853524e-06
1.6	0.2	0.0011225963112852665	9.532772669730352e-06
1.65	0.2	0.0011333901761755487	1.1224113876710263e-05
1.7	0.2	0.0011804422047021943	1.3921525467952498e-05
1.75	0.2	0.001201095693416928	1.5169681724574241e-05
1.76	0.2	0.0012340709169278998	1.7106422505135196e-05
1.77	0.2	0.0012346979952978054	1.7246995804214092e-05
1.78	0.2	0.0012021186880877741	1.7030683755485385e-05
1.79	0.2	0.0011976453673981187	1.8012293688320977e-05
1.8	0.2	0.0011999016363636362	1.6278497805210382e-05
1.81	0.2	0.0012145310504702192	1.927300232974757e-05
1.82	0.2	0.0011911665357366773	1.7325653667405513e-05
1.83	0.2	0.0011733036902821313	1.6943780471637673e-05
1.84	0.2	0.0011520286968652036	1.6782059583725672e-05
1.85	0.2	0.0011418897319749213	1.7737987029430536e-05
1.9	0.2	0.0009376343316927895	1.5905261322804732e-05
1.95	0.2	0.0007425732913479625	1.1492143632259131e-05
2.0	0.2	inf	inf


==> anc/Fig5b_OBeta2_beta=0.5_.txt <==
T       beta    SpecHeat(mean)         SpecHeat(err)
1.5	0.5	0.0010505278448275862	9.113340041282613e-06
1.55	0.5	0.0010801370094043884	9.215898997650461e-06
1.6	0.5	0.0010969797523510975	1.166776307101741e-05
1.65	0.5	0.0011096727388714733	1.3790695748787338e-05
1.7	0.5	0.0011295508310344828	1.2364799120949017e-05
1.75	0.5	0.0011798478830721002	1.5308702072156165e-05
1.76	0.5	0.0011439466087774294	1.6223663425003945e-05
1.77	0.5	0.0011942210786833854	1.6692662467299535e-05
1.78	0.5	0.0012324831332288402	1.9201960275521394e-05
1.79	0.5	0.001162675279937304	1.522991662758777e-05
1.8	0.5	0.0011900988539184953	1.656316183057646e-05
1.81	0.5	0.0011639967934169277	1.6433906009274552e-05
1.82	0.5	0.0011871878489028217	1.6033830422471226e-05
1.83	0.5	0.0011300286244514104	1.5981585320099228e-05
1.84	0.5	0.001109105058934169	1.5172957344484496e-05
1.85	0.5	0.0010707090655172416	1.4708539270241642e-05
1.9	0.5	0.0008768671836677114	1.2680384319348561e-05
1.95	0.5	0.0007087477704388715	9.822792420502193e-06
2.0	0.5	0.0005708244279310344	8.613133536951181e-06


==> anc/Fig5b_OBeta2_beta=1.0_.txt <==
T       beta    SpecHeat(mean)         SpecHeat(err)
1.5	1.0	0.0010513516927899687	2.323630359913287e-05
1.55	1.0	0.0010813073011598745	2.2186372660299257e-05
1.6	1.0	0.012691988812633228	0.011743193546814646
1.65	1.0	0.001093672518338558	1.9880145667146828e-05
1.7	1.0	0.0011397528109717866	2.5079598223262747e-05
1.75	1.0	0.0011962535200626956	2.5665622289893398e-05
1.76	1.0	0.0011145499362068963	2.189876608339296e-05
1.77	1.0	0.0011493916805642636	2.1836541254985397e-05
1.78	1.0	0.00117479452507837	2.377143752048679e-05
1.79	1.0	0.0011500807351097176	2.3225151269585564e-05
1.8	1.0	0.0011632789709404385	2.2489619829405393e-05
1.81	1.0	0.0011513933175548588	2.269347277793697e-05
1.82	1.0	0.0011324769896551724	1.9136418791494953e-05
1.83	1.0	0.001102158917241379	1.9832379161149776e-05
1.84	1.0	0.001082234345015674	1.812633956905151e-05
1.85	1.0	0.0010576836393416927	1.668072377502515e-05
1.9	1.0	0.0008577732707523509	1.4930642487028648e-05
1.95	1.0	0.0006806257754545452	1.0910045463916507e-05
2.0	1.0	0.000552305640940439	8.87709629775612e-06


==> anc/Fig5b_SC.txt <==
T       beta    SpecHeat(mean)         SpecHeat(err)
1.5	0.0	0.0011256071727586206	1.4280853380754722e-06
1.55	0.0	0.001145101743448276	1.6331466876339518e-06
1.6	0.0	0.0011622343320689655	1.9483381248216167e-06
1.65	0.0	0.0011899712031034485	2.319178265238295e-06
1.7	0.0	0.0012239051979310344	3.3377314183154796e-06
1.75	0.0	0.0012632562348275861	3.991875886607138e-06
1.76	0.0	0.001266861924482759	4.190030987380121e-06
1.77	0.0	0.0012766047855172413	5.062501413414911e-06
1.78	0.0	0.0012780071489655175	4.976105685290425e-06
1.79	0.0	0.0012901618768965519	5.003264926399327e-06
1.8	0.0	0.0012917194972413791	5.010297348833806e-06
1.81	0.0	0.0012976561203448277	5.3984408653802375e-06
1.82	0.0	0.0012991360089655176	5.1517089990705065e-06
1.83	0.0	0.001286543979310345	5.0457632232707974e-06
1.84	0.0	0.0012681800268965514	4.93256676466384e-06
1.85	0.0	0.0012658404131034486	4.737051372709702e-06
1.9	0.0	0.0010884980310344827	4.830448492086279e-06
1.95	0.0	0.0008643120415172411	4.610260613580359e-06
2.0	0.0	0.0006717902472413791	3.69856893190263e-06


==> anc/Fig5c.txt <==
beta betaOrd Tc                  Tcerr
0    0       1.8106461603489838  0.0004990698899896729
0.1  1       1.8028242418942866  0.0009534632294319492
0.2  1       1.7958275737234841  0.0005379302329468266
0.5  1       1.7735129376500842  0.0008366302915195534
1.0  1       1.7510544013252665  0.000535999850285471
0.1  2       1.7817652088750606  0.0007877175608423811
0.2  2       1.7808678249356256  0.0015266254477961758
0.5  2       1.7823477461578872  0.001058824828984623
1.0  2       1.7740987852034622  0.0008327876866416447

